Asymptotics for Markov chain mixture detection

Sufficient conditions are provided under which the log-likelihood ratio test statistic fails to have a limiting chi-squared distribution under the null hypothesis when testing between one and two components under a general two-component mixture model, but rather tends to infinity in probability. These conditions are verified when the component densities describe continuous-time, discrete-statespace Markov chains and the results are illustrated via a parametric bootstrap simulation on an analysis of the migrations over time of a set of corporate bonds ratings. The precise limiting distribution is derived in a simple case with two states, one of which is absorbing which leads to a right-censored exponential scale mixture model. In that case, when centred by a function growing logarithmically in the sample size, the statistic has a limiting distribution of Gumbel extreme-value type rather than chi-squared.

==> anc/parboot.R <==
#Frydman (2005) Parametric Bootstrap
#################################
#This code runs a Parametric Bootstrap for the significance
#test in the Appendix of Frydman (2005)
#The structure is as follows:
#1. Load libraries
#2. Read in data, as per tables 1 and 2 from Frydman (2005)
#3. Empirical data parameters (e.g. time, number of firms 
#    simple Markov chain to generate the data)
#4. Then we extract the parameters from the MLEs in Frydman (2005) to 
#    simulate the data
#5. Finally, we conduct the Parametric Bootstrap:
#     Parametric Bootstrap
#     Given a LRTS and MLE under the null hypothesis
#     A. Simulate data from null hypothesis
#     B. We re-estimate the LRTS using the MLE of the alternative
#     C. Repeat steps 1 and 2 to build a distribution of the LRTS.
#     D. Compare our LRTS from the original data to this distribution, 
#         to see if it is significant.
#################################

#Libraries
library(expm)

#################################
#Read in the data

################################
#
#Data entry
#
################################
#
#This code takes data from Frydman 2005 and produces:
#
#One Year Transition Matrices:
#exp.A
#exp.Q
#exp.R
#
#Miscellaneous parameters:
#MLEs
#
#First Year Mixture:
#fym
#s
#
#From Table 2, page 1052
#One Yr transition for MC with generator A (exp(A))
Aaa=c(0.9074,0.0114,0.0138,0.0005,0.0003,0.0002,0,0.0662,0.0001)
Aa=c(0.0055,0.7341,0.1900,0.0056,0.0113,0.0009,0,0.0524,0.0001)
A=c(0,0.0087,0.8794,0.0473,0.0086,0.0027,0.0001,0.0530,0.0002)
Baa=c(0,0.0015,0.0359,0.7794,0.0719,0.0195,0.0017,0.0889,0.0011)
Ba=c(0,0.0001,0.0046,0.0282,0.7863,0.0684,0.0034,0.1009,0.0080)
B=c(0,0.0007,0.0010,0.0016,0.0419,0.7898,0.0220,0.0923,0.0507)
C=c(0,0,0.0001,0.0004,0.0178,0.0182,0.7536,0.0663,0.1436)
WR=c(0.0006,0.0002,0.0021,0.0031,0.0048,0.0051,0.0004,0.9800,0.0036)
D=c(0,0,0,0,0,0,0,0,1)

exp.A=rbind(Aaa,Aa,A,Baa,Ba,B,C,WR,D)
colnames(exp.A)=rownames(exp.A)

#One Yr transition for MC with generator Q (exp(Q))
Aaa=c(0.8484,0.0220,0.0233,0.0069,0.0086,0.0087,0.0004,0.0753,0.0065)
Aa=c(0.0009,0.9606,0.0273,0.0018,0.0023,0.0007,0,0.0059,0.0005)
A=c(0.0008,0.0163,0.8054,0.0865,0.0180,0.0101,0.0004,0.0574,0.0052)
Baa=c(0.0004,0.0009,0.0159,0.9076,0.0336,0.0109,0.0005,0.0272,0.0030)
Ba=c(0.0011,0.0005,0.0078,0.0387,0.7786,0.0770,0.0021,0.0766,0.0176)
B=c(0.0014,0.0017,0.0059,0.0105,0.0748,0.6967,0.0120,0.0996,0.0974)
C=c(0.0032,0.0013,0.0110,0.0204,0.0916,0.0876,0.0565,0.1550,0.5733)
WR=c(0.0159,0.0066,0.0529,0.0935,0.1290,0.1295,0.0048,0.4615,0.1063)
D=c(0,0,0,0,0,0,0,0,1)

exp.Q=rbind(Aaa,Aa,A,Baa,Ba,B,C,WR,D)
colnames(exp.Q)=rownames(exp.Q)

#One Yr transition of a MC R (exp(R)) - NULL CASE
Aaa=c(0.8694,0.0167,0.0192,0.0010,0.0009,0.0008,0.0001,0.0914,0.0005)
Aa=c(0.0043,0.7902,0.1493,0.0050,0.0091,0.0009,0,0.0408,0.0003)
A=c(0.0001,0.0097,0.8695,0.0527,0.0091,0.0031,0.0001,0.0555,0.0004)
Baa=c(0.0001,0.0012,0.0286,0.8246,0.0576,0.0158,0.0013,0.0696,0.0012)
Ba=c(0.0001,0.0001,0.0048,0.0299,0.7830,0.0690,0.0033,0.1007,0.0089)
B=c(0.0001,0.0008,0.0014,0.0022,0.0472,0.7669,0.0223,0.1011,0.0580)
C=c(0.0001,0.0001,0.0004,0.0011,0.0281,0.0282,0.6194,0.1004,0.2223)
WR=c(0.0018,0.0007,0.0062,0.0098,0.0144,0.0153,0.0012,0.9397,0.0110)
D=c(0,0,0,0,0,0,0,0,1)

exp.R=rbind(Aaa,Aa,A,Baa,Ba,B,C,WR,D)
colnames(exp.R)=rownames(exp.R)

################################
#
#Parameters
#
################################

#Number of Bootstrap iterations
B.iter=10000

#Number of EM Algorithm iterations (for each Bootstrap iteration)
em.alg.iter=100

#From Table 1, page 1051
#MLEs of the Mixture Parameters and Related Quantiles
Aaa=c(7,0.3242,0.5868,0.1657,0.0972,6.0362,10.2864,7.1370)
Aa=c(50,0.8728,7.6710,0.0405,0.3105,24.7046,3.2205,4.2265)
A=c(131,0.8087,0.5930,0.2209,0.1310,4.5273,7.6346,7.0348)
Baa=c(119,0.7380,2.5052,0.1007,0.2523,9.9288,3.9632,5.1124)
Ba=c(263,0.8011,0.9190,0.2662,0.2447,3.7563,4.0872,4.0067)
B=c(256,0.7551,0.6202,0.3852,0.2389,2.5958,4.1853,3.7075)
C=c(22,0.9237,0.0973,2.9108,0.2833,0.3435,3.5292,2.0841)
WR=c(0,0.7831,0.0254,0.8238,0.0210,1.2139,47.7129,15.4431)
D=c(0,0,0,0,0,0,0,0)

MLEs=rbind(Aaa,Aa,A,Baa,Ba,B,C,WR,D)
colnames(MLEs)=c("b","s","gamma","q","a","1/q","1/a","1/r")

#First year mixture
s=MLEs[,"s"]
fym=s*exp.A+(1-s)*exp.Q

################################
#
#Empirical Data Parameters
#
################################

#Number of Bond Issuers
N=848

#Total time period (in years)
start="01January1985"
end="31December1995"
T=(365*(1995-1985+1)+2)/365.25
print("Number of years in time period")
T

#Original LRTS
LRTS.0=276.96

#Number of states
J=9

################################
#MLE data

A=logm(exp.A)
Q=logm(exp.Q)
gamma.mle=cbind(c((diag(A)/diag(Q))[-J],1),rep(1,J))
R=logm(exp.R)
#Fix negatives to be equal to zero 
#(this is a numerical issue with the logm function)
Q2=Q
diag(Q2)=-diag(Q)
Q2[which(Q2<0)]=0
diag(Q2)=diag(Q)
Q=Q2

A2=A
diag(A2)=-diag(A)
A2[which(A2<0)]=0
diag(A2)=diag(A)
A=A2

R2=R
diag(R2)=-diag(R)
R2[which(R2<0)]=0
diag(R2)=diag(R)
R=R2

#Create the matrix of transition probabilities, 
#conditional on transition away from diagonal.
probmat=exp.R
diag(probmat)[-J]=0
probmat=matrix(probmat/apply(probmat,1,sum),J,J,byrow=FALSE)

#Initial ratings
r.initial=NULL
for(j in 1:J){
  r.add=rep(j,MLEs[j,"b"])
  r.initial=c(r.initial,r.add)
}

#rates of transition under the null parameter estimate
rates=as.vector(1/MLEs[1:(J-1),"1/r"])

#Count of transitions for all firms
n=array(0,dim=c(N,J,J))
#current time
t=0
#current ratings
j=r.initial
#subsequent rating
k=NULL
#Time in each state for all firms
tau=matrix(0,N,J)

################################
################################
#
# Functions
#
################################
################################

#The following function is to simulate the data
################################

simdata=function(rates=rates,probmat=probmat, n=array(0,dim=c(N,J,J)),
		 t=0,j=r.initial,k=NULL,tau=matrix(0,N,J)){
					#We run a loop for every firm
  for (i in 1:N){
    while((sum(tau[i,])+0.000001)<T){  
      t=rexp(1,rates[j[i]]) #sample the waiting time in the current rating
      if((sum(tau[i,])+t)<T){
	  tau[i,j[i]]=tau[i,j[i]]+t
			     #add waiting time (if there's still observation time left)
	k=sample(1:J,1,replace=TRUE,prob=probmat[j[i],]) #we then sample the next rating
	n[i,j[i],k]=n[i,j[i],k]+1 #we count this transition
	j[i]=k #we replace the "current rating" and continue with the loop
	if(j[i]==J){
	    tau[i,j[i]]=T-sum(tau[i,])
		 #If we have defaulted, we assume this is an absorbing state
	}
      } else{
	  tau[i,j[i]]=T-sum(tau[i,])
	      #add remaining observation time (if we used up remaining observation time)
      }
    }
  }
  return(list(n=n,tau=tau,j=j)) #the data
}

#The following function is to estimate the Null Hypothesis model (simple continuous Markov chain)
################################

mle.null=function(n.all=n.all,tau.all=tau.all){
					#Summarise the statistics
    ni.sim=apply(n.all,2,sum)
    nij.sim=apply(n.all,c(2,3),sum)
    tau.i=apply(tau.all,2,sum)

					#Calculate the diagonal
    r.sim=ni.sim/tau.i
					#Now the off-diagonal
    R.sim=nij.sim/ni.sim*r.sim
					#Complete the matrix
    diag(R.sim)=-r.sim
    R.sim[J,]=rep(0,J)

    R.loglike=sum(nij.sim[-which(R.sim<=0)]*log(R.sim[-which(R.sim<=0)])) +
	diag(R.sim)%*%apply(tau.all,2,sum)
    return(list(R.sim=R.sim,R.loglike=R.loglike))
}

#The following function is to estimate the Alternative Hypothesis model
#(mixture of 2 continuous Markov chains)
################################

mle.mix=function(n.all=n.all,tau.all=tau.all,b=as.numeric(MLEs[,"b"]),
		 r.initial=r.initial,em.gamma0=gamma.mle,q0=-diag(Q),
		 S0=cbind(s,1-s),em.iter=100,R.ll=R.loglike){
  nij=apply(n.all,c(2,3),sum)
  ni=apply(n.all,2,sum)
  nik=apply(n.all,c(1,2),sum)

  #Step 1: Choose initial parameters - default values of the functions
  em.gamma1=em.gamma0
  q1=q0
  S1=S0
  u=1
  while(u<em.iter){   
    #Determine the rest of the parameters
    Q0=-diag(q1)+nij/ni*q1
    Q0[J,]=rep(0,J) #fix last row for defaults
    A0=em.gamma1[,1]*(nij/ni*q1)
    diag(A0)=-em.gamma1[,1]*q1
    A0[J,]=rep(0,J) #fix last row for defaults

    #Step2: Expectation step
    em.pi=L=matrix(0,N,2)
    for (i in 1:N){
      L[i,1]=S1[r.initial[i],1]*prod(A0^n.all[i,,])*prod(exp(diag(A0)*tau.all[i,]))
      L[i,2]=S1[r.initial[i],2]*prod(Q0^n.all[i,,])*prod(exp(diag(Q0)*tau.all[i,]))
      em.pi[i,1]=L[i,1]/sum(L[i,1],L[i,2])
    }

    em.pi[,2]=1-em.pi[,1]
    exp.ni=t(nik)%*%em.pi
    exp.taui=t(tau.all)%*%em.pi
    exp.bi=matrix(0,J,2)
    for (j in 1:J){
      exp.bi[j,1]=sum(em.pi[which(r.initial==j),1])
      exp.bi[j,2]=sum(em.pi[which(r.initial==j),2])
    }

    #Step3: Maximisation step
    S1=exp.bi/b
    S1[J-1,]=S1[J,]=c(0,1) #fix WR and D grades, since we never start there.
    q1=exp.ni[,2]/exp.taui[,2]
      q1[which(q1[-J]==min(q1[-J]))]=0.0000001
			   #This is to ensure we don't get numerical zeros.
    q1[J]=0
    em.gamma1[,1]=exp.ni[,1]/(q1*exp.taui[,1])
    em.gamma1[J,1]=1
    em.gamma1[which(is.nan(em.gamma1[,1])),1]=1

  if(sum(log(apply(L,1,sum)))>R.ll){
    u=u+1
    if(u==em.iter)   print(q1[J-1])
  }
  }
  #Step4: Stopping criterion
  #(max iterations reached after improving on the null loglikelihood)

  #Determine the rest of the parameters
  Q0=-diag(q1)+nij/ni*q1
  Q0[J,]=rep(0,J) #fix last row for defaults
  A0=em.gamma1[,1]*(nij/ni*q1)
  diag(A0)=-em.gamma1[,1]*q1
  A0[J,]=rep(0,J) #fix last row for defaults

  mix.loglike= sum(log(apply(L,1,sum)))

  return(list(S.sim=S1,Q.sim=Q0,A.sim=A0,mix.loglike=mix.loglike))
}

################################
################################
################################
#
#Parametric Bootstrap
#Given a LRTS and MLE under the null hypothesis
#1. Simulate data from null hypothesis
#2. We re-estimate the LRTS using the MLE of the alternative
#3. Repeat steps 1 and 2 to build a distribution of the LRTS.
#4. Compare our LRTS from the original data to this distribution,
#     to see if it is significant.

#
################################
################################
################################

set.seed(100)

S.boot=array(0,dim=c(B.iter,J,2))
Q.boot=A.boot=R.boot=array(0,dim=c(B.iter,J,J))
LRTS=mix.ll.boot=R.ll.boot=rep(0,B.iter)
for (b.iter in 1:(B.iter)){

 #Now we execute the function to generate the data
    data=simdata(rates=rates,probmat=probmat,n=array(0,dim=c(N,J,J)),
		 t=0,j=r.initial,k=NULL,tau=matrix(0,N,J)) #run the function once

 ################################
 #MLE of the simulated data
 ################################

 n.all=data[[1]]
 tau.all=data[[2]]

 #First we do it for the null hypothesis
 mle.null.boot=mle.null(n.all=n.all,tau.all=tau.all)
 R.boot[b.iter,,]=expm(mle.null.boot$R.sim)
 R.ll.boot[b.iter]=mle.null.boot$R.loglike

 #Then we do it for the alternative hypothesis
    mle.mix.boot=mle.mix(n.all=n.all,tau.all=tau.all,b=as.numeric(MLEs[,"b"]),
			 r.initial=r.initial,em.gamma0=gamma.mle,q0=-diag(Q),
			 S0=cbind(s,1-s),em.iter=em.alg.iter,R.ll=R.ll.boot[b.iter])
 S.boot[b.iter,,]=mle.mix.boot$S.sim
 Q.boot[b.iter,,]=expm(mle.mix.boot$Q.sim)
 A.boot[b.iter,,]=expm(mle.mix.boot$A.sim)
 mix.ll.boot[b.iter]=mle.mix.boot$mix.loglike

 #Calculate the LRTS
 LRTS[b.iter]=-2*(R.ll.boot[b.iter]-mix.ll.boot[b.iter])

}

################################
################################
################################
#
# Finally, we observe the resulting distribution
#
################################
################################
################################

plot(density(LRTS))
plot(density(LRTS),xlim=c(-10,max(LRTS.0,density(LRTS)$x)),
     main="Parametric Bootstrap for LRTS")
lines(c(LRTS.0,LRTS.0),c(0,max(density(LRTS)$y)),col="red")
final.test=length(LRTS[which(LRTS<LRTS.0)])/length(LRTS)
if(final.test<0.95){
    str=paste("The statistical test does not yield a significant result!")
    str=paste(str,"We do not reject the null hypothesis of a Simple Markov Chain")
    print(str)
} else{
    str= paste("The statistical test does yield a significant result!")
    str=paste(str,"We reject the null hypothesis of a Simple Markov Chain")
    str=paste(str,"in favour of a Mixture of Markov chains!")
    print(str)
}

